EmptyHeaded: A Relational Engine for Graph Processing

There are two types of high-performance graph processing engines: low- and high-level engines. Low-level engines (Galois, PowerGraph, Snap) provide optimized data structures and computation models but require users to write low-level imperative code, hence ensuring that efficiency is the burden of the user. In high-level engines, users write in query languages like datalog (SociaLite) or SQL (Grail). High-level engines are easier to use but are orders of magnitude slower than the low-level graph engines. We present EmptyHeaded, a high-level engine that supports a rich datalog-like query language and achieves performance comparable to that of low-level engines. At the core of EmptyHeaded's design is a new class of join algorithms that satisfy strong theoretical guarantees but have thus far not achieved performance comparable to that of specialized graph processing engines. To achieve high performance, EmptyHeaded introduces a new join engine architecture, including a novel query optimizer and data layouts that leverage single-instruction multiple data (SIMD) parallelism. With this architecture, EmptyHeaded outperforms high-level approaches by up to three orders of magnitude on graph pattern queries, PageRank, and Single-Source Shortest Paths (SSSP) and is an order of magnitude faster than many low-level baselines. We validate that EmptyHeaded competes with the best-of-breed low-level engine (Galois), achieving comparable performance on PageRank and at most 3x worse performance on SSSP.

==> figs/gen_plots.py <==
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
import matplotlib.pyplot as pyplot
import numpy as np
import csv
import os
from collections import OrderedDict

# Colors for the plots
tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]

for i in range(len(tableau20)):
    r, g, b = tableau20[i]
    tableau20[i] = (r / 255., g / 255., b / 255.)

script_dir = os.path.dirname(__file__)
data_dir = os.path.join(script_dir, "..", "data")

#force type1 fonts
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

layouts = ["uint", "pshort", "bitset", "variant", "bitpacked"]
intersections = ["U-Int(IBM)","U-Int(HighlyScalable)","U-Int(V3)","U-Int(V1)","U-Int(Gallop)","P-Short","Bitset","U-Int/P-Short","U-Int/Bitset","P-Short/Bitset"]

def csv_to_table(file_name, delimiter='\t', row_headers=True):
    with open(file_name, 'r') as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=delimiter)
        groups = csv_reader.next()[1:]

        names = []
        data = []
        for row in csv_reader:
          if row_headers:
            names.append(row[0])
            data.append(map(lambda x: float(x), row[1:]))
          else:
            data.append(map(lambda x: float(x), row))

    return groups, names, np.array(data)

def clustered_bar_plot(out_file, xlabel, ylabel, groups, names, data, ylim = None, log = True, sz = [15.0, 7.0], cols = None, gap = 0.1):
    fig, ax = plt.subplots()
    plt.figure(figsize = (sz[0], sz[1]))

    width = 1

    n_names = len(names)
    bar_width = (1.0 - gap) / n_names
    ind = np.arange(len(groups)) + gap

    for i, name in enumerate(names):
        plt.bar(ind + i * bar_width,
                data[i, :],
                bar_width,
                color = tableau20[i],
                edgecolor = tableau20[i],
                log = log,
                label = name)

    plt.xticks(ind + n_names / 2.0 * bar_width, groups)

    plt.xlim(0, len(groups) + gap)
    if ylim:
        plt.ylim(ylim)
    plt.xlabel(xlabel, fontsize = 24)
    plt.ylabel(ylabel, fontsize = 24)
    plt.xticks(fontsize = 16)
    plt.yticks(fontsize = 16)

    if not cols:
        cols = n_names

    plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=4,
           ncol = cols, borderaxespad=0., frameon=False, fontsize=16)

    ax = plt.subplot(111)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.get_xaxis().tick_bottom()
    ax.get_yaxis().tick_left()

    plt.savefig(out_file, bbox_inches='tight')

def clustered_stacked_bar_plot(out_file, xlabel, ylabel, groups, names, stacks, data, ylim = None, log = False, sz = [15.0, 7.0], cols = None, inner_gap = 0.05):
    fig, ax = plt.subplots()
    plt.figure(figsize = (sz[0], sz[1]))

    width = 1
    gap = 0.2

    n_names = len(names)
    n_inner_gaps = len(stacks) - 1
    bar_width = (1.0 - gap - n_inner_gaps * inner_gap) / len(stacks)
    ind = np.arange(len(groups)) + gap
    all_ind = np.concatenate([ind, ind + bar_width + inner_gap])

    for i, name in enumerate(names):
        all_data = []
        all_bottom = []
        for k, d in enumerate(data):
            all_data.append(d[i, :])
            all_bottom.append(np.sum(d[i + 1:, :], 0))

        print all_data
        print all_bottom
        plt.bar(all_ind,
                np.concatenate(all_data),
                bar_width,
                bottom = np.concatenate(all_bottom),
                color = tableau20[i],
                edgecolor = tableau20[i],
                log = log,
                label = name)

    plt.xticks(ind + len(stacks) / 2.0 * bar_width + n_inner_gaps * inner_gap / 2.0, groups + ["A", "B", "C", "D"])

    stack_labels = []
    for stack in stacks:
        stack_labels = np.concatenate([stack_labels, np.repeat([stack], len(groups))])

    max_x = len(groups) + gap
    plt.xlim(0, max_x)
    if ylim:
        plt.ylim(ylim)
    plt.xlabel(xlabel, fontsize = 24)
    plt.ylabel(ylabel, fontsize = 24)
    plt.xticks(fontsize = 16)
    plt.yticks(fontsize = 16)

    if not cols:
        cols = n_names

    plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=4,
           ncol = cols, borderaxespad=0., frameon=False, fontsize=16)

    ax = plt.subplot(111)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.get_xaxis().tick_bottom()
    ax.get_yaxis().tick_left()

    for tick in ax.get_xaxis().get_major_ticks():
        tick.set_pad(18.)

    for i, s in zip(all_ind, stack_labels):
        ax.annotate(s, xy=((i + bar_width / 2.0) / max_x, -0.01), xycoords='axes fraction', va='top', ha='center')

    plt.savefig(out_file, bbox_inches='tight')

def format_number(x):
    p1, p2 = str(float(x)).split("e")
    return "${0} \\times 10^{{{1}}}$".format(float(p1), int(p2))


def synth_plot():
    csv_synth_comp_file = os.path.join(data_dir, "synth_comp.csv")
    csv_synth_perf_file = os.path.join(data_dir, "synth_perf.csv")

    comp_densities, comp_layouts, comp_data = csv_to_table(csv_synth_comp_file)
    perf_densities, perf_layouts, perf_data = csv_to_table(csv_synth_perf_file)

    comp_densities = map(format_number, comp_densities)
    perf_densities = map(format_number, perf_densities)

    comp_plot_file = os.path.join(script_dir, "synth_comp.pdf")
    perf_plot_file = os.path.join(script_dir, "synth_perf.pdf")
    clustered_bar_plot(comp_plot_file, "Density", "Bytes", comp_densities, comp_layouts, comp_data, [10e05, 10e09])
    clustered_bar_plot(perf_plot_file, "Density", "Execution time [s]", perf_densities, perf_layouts, perf_data, [0.01, 10e03])

def simd_plot():
    for dataset in ["orkut", "socLivejournal", "patents", "higgs"]:
        csv_file = os.path.join(data_dir, "simd_" + dataset + ".csv")
        simd, ordering, data = csv_to_table(csv_file)

        plot_file = os.path.join(script_dir, "simd_" + dataset + ".pdf")

        clustered_bar_plot(plot_file, "Ordering", "Execution time [s]", ordering, simd, np.transpose(data), log = False, sz = [11, 7])

def perf_plot():
    for dataset in ["orkut", "socLivejournal", "patents", "higgs"]:
        csv_file = os.path.join(data_dir, "perf_" + dataset + ".csv")
        layout, ordering, data = csv_to_table(csv_file)

        plot_file = os.path.join(script_dir, "perf_" + dataset + ".pdf")

        clustered_bar_plot(plot_file, "Ordering", "Execution time [s]", ordering, layout, np.transpose(data), log = False, sz = [11, 7], cols = 3)

def homogeneous_intersection_plot():
    csv_file = os.path.join(data_dir, "homogeneous_intersections_all.csv")
    layout, density, data = csv_to_table(csv_file)
    plot_file = os.path.join(script_dir, "homogeneous_intersections_all.pdf")
    clustered_bar_plot(plot_file, "Density", "Execution time [s]", density, layout, np.transpose(data), log = True, ylim = [0.01, 300], sz = [11, 7], cols = 3)

def synth_data_order():
    csv_file = os.path.join(data_dir, "synth_data_order_tmp.csv")
    layout, density, data = csv_to_table(csv_file)
    plot_file = os.path.join(script_dir, "synth_data_order.pdf")
    clustered_bar_plot(plot_file, "Power Law Exponent", "Execution time [s]", layout, density, data, log = True, ylim = [0.1, 100], sz = [11, 7], cols = 3)

def homogeneous_lines():
  ax = plt.subplot(111)

  perf_plot_file = os.path.join(script_dir, "homogeneous_lines.pdf")
  csv_file = os.path.join(data_dir, "homogeneous_intersections_lines.csv")
  ple,ordering,data = csv_to_table(csv_file)

  xlabels = ple
  ax.set_xticklabels(xlabels, minor=False)
  ax.set_xticks(np.arange(len(xlabels)) + 0.5, minor=False)
  ax.set_xticks(np.arange(len(xlabels)) + 0.5, minor=True)
  plt.ylabel("Execution Time [s]", fontsize = 20)
  plt.xlabel("Density", fontsize = 20)
  plt.xticks(fontsize = 8)
  ax.set_yscale('log')

  lines = []
  for i in range(0,len(ordering)):
    lines.append(plt.plot(data[i],label = ordering[i]))
  
  plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=4,
      ncol = 3, borderaxespad=0., frameon=False, fontsize=16)
  #ax1 = fig.add_subplot(231,aspect='equal')
  #ax1.axis([0, 127, 0, 127])
  plt.savefig(perf_plot_file)

def synth_data_order_diff():
  ax = plt.subplot(111)

  perf_plot_file = os.path.join(script_dir, "synth_data_order_diff.pdf")
  csv_file = os.path.join(data_dir, "synth_data_order_diff.csv")
  ple,ordering,data = csv_to_table(csv_file)

  xlabels = ple
  ax.set_xticklabels(xlabels, minor=False)
  ax.set_xticks(np.arange(len(xlabels)) + 0.5, minor=False)
  ax.set_xticks(np.arange(len(xlabels)) + 0.5, minor=True)
  plt.ylabel("Execution Time [s]", fontsize = 20)
  plt.xlabel("Power Law Exponent", fontsize = 20)
  plt.xticks(fontsize = 14)

  lines = []
  for i in range(0,len(ordering)):
    lines.append(plt.plot(data[i],label = ordering[i]))
  
  plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=4,
      ncol = 3, borderaxespad=0., frameon=False, fontsize=16)
  #ax1 = fig.add_subplot(231,aspect='equal')
  #ax1.axis([0, 127, 0, 127])
  plt.savefig(perf_plot_file)

def norm_bfs_plot():
    csv_file = os.path.join(data_dir, "norm_bfs.csv")
    layouts, datasets, data = csv_to_table(csv_file)
    plot_file = os.path.join(script_dir, "norm_bfs24.pdf")

    clustered_bar_plot(plot_file, "Dataset", "Normalized execution time", datasets, layouts, np.transpose(data), log = False, cols = 3, ylim = [0, 4.0], sz = [11, 7])

def higgs_stats_plot():
    csv_higgs_hcomp_file = os.path.join(data_dir, "higgs_stats_hcomp.csv")
    csv_higgs_hperf_file = os.path.join(data_dir, "higgs_stats_hperf.csv")

    comp_orderings, comp_layouts, comp_data = csv_to_table(csv_higgs_hcomp_file)
    perf_orderings, perf_layouts, perf_data = csv_to_table(csv_higgs_hperf_file)

    data = [comp_data, perf_data]

    plot_file = os.path.join(script_dir, "higgs_stats.pdf")
    clustered_stacked_bar_plot(plot_file, "Ordering", "Number of sets", comp_orderings, comp_layouts, ["HComp", "HPerf"], data)

def bfs_breakdown_plot():
    csv_twitter_file = os.path.join(data_dir, "bfs_breakdown.1.csv")
    csv_wikipedia_file = os.path.join(data_dir, "bfs_breakdown.24.csv")

    operations_1, datasets_1, data_1 = csv_to_table(csv_twitter_file)
    operations_24, datasets_24, data_24 = csv_to_table(csv_wikipedia_file)

    data = [np.transpose(data_1), np.transpose(data_24)]

    plot_file = os.path.join(script_dir, "bfs_breakdown.pdf")
    clustered_stacked_bar_plot(plot_file, "Dataset", "Fraction of execution time", datasets_1, operations_1, ["1", "24"], data, ylim=[0, 1], sz = [11, 7])

def intersection_heatmap(out_file, xlabels, ylabels, data):
  ax = plt.subplot(111)
  ax.set_xticklabels(xlabels, minor=False)
  ax.set_yticklabels(ylabels, minor=False)
  ax.set_xticks(np.arange(len(xlabels)) + 0.5, minor=False)
  ax.set_xticks(np.arange(len(xlabels)) + 0.5, minor=True)
  ax.set_yticks(np.arange(len(ylabels)) + 0.5, minor=False)
  plt.xticks(rotation = 90)
  plt.xlabel("Compressibility", fontsize = 20)
  plt.ylabel("Density", fontsize = 20)
  plt.xticks(fontsize = 14)
  plt.yticks(fontsize = 14)
  ax.spines["top"].set_visible(False)
  ax.spines["right"].set_visible(False)
  ax.get_xaxis().tick_bottom()
  ax.get_yaxis().tick_left()

  for r in range(len(ylabels)):
    for i in range(0, len(layouts)):
      inds = np.where(data[r, :] == i)
      inds = inds[0]
      if len(inds) > 0:
        plt.bar(inds,
                np.repeat([1.0], len(inds)),
                1.0,
                bottom = np.repeat([r], len(inds)),
                color = tableau20[i],
                edgecolor = tableau20[i],
                label = layouts[i])

  handles, labels = plt.gca().get_legend_handles_labels()
  by_label = OrderedDict(zip(labels, handles))
  plt.legend(by_label.values(), by_label.keys(),
      bbox_to_anchor=(0., 1.02, 1., .102), loc=4,
      ncol = 3, borderaxespad=0., frameon=False, fontsize=16)

  plt.savefig(out_file, bbox_inches='tight')

def intersection_density_heatmap(out_file, xlabel, ylabel, xlabels, ylabels, data, data_labels=intersections, cell_labels=None):
  plt.figure(figsize = (9, 8))
  ax = plt.subplot(111)
  ax.set_xticklabels(xlabels, minor=False)
  ax.set_yticklabels(ylabels, minor=False)
  ax.set_xticks(np.arange(len(xlabels)) + 0.5, minor=False)
  ax.set_xticks(np.arange(len(xlabels)) + 0.5, minor=True)
  ax.set_yticks(np.arange(len(ylabels)) + 0.5, minor=False)
  plt.xticks(rotation = 90)
  plt.xlabel(xlabel, fontsize = 20)
  plt.ylabel(ylabel, fontsize = 20)
  plt.xticks(fontsize = 14)
  plt.yticks(fontsize = 14)
  ax.spines["top"].set_visible(False)
  ax.spines["right"].set_visible(False)
  ax.get_xaxis().tick_bottom()
  ax.get_yaxis().tick_left()

  for r in range(len(ylabels)):
    for i in range(0, 10):
      inds = np.where(data[r, :] == i)
      inds = inds[0]
      if len(inds) > 0:
        plt.bar(inds,
                np.repeat([1.0], len(inds)),
                1.0,
                bottom = np.repeat([r], len(inds)),
                color = tableau20[i],
                edgecolor = tableau20[i],
                label = data_labels[i])

  for y in range(len(ylabels)):
    for x in range(len(xlabels)):
      z = cell_labels[y, x]
      if z != -1 and z != 1:
        label = ("%.2f" % round(z, 2)) if z <= 2.0 and not z == 1.0 else str(int(z))
        ax.annotate(label + "x", xy=(x + 0.9, y + 0.5), horizontalalignment="right", verticalalignment="center", size=12)

  handles, labels = plt.gca().get_legend_handles_labels()
  by_label = OrderedDict(zip(labels, handles))
  plt.legend(by_label.values(), by_label.keys(),
      bbox_to_anchor=(0.9, 1.0, 0.1, .102), loc=4,
      ncol = 3, borderaxespad=0., frameon=False, fontsize=16)

  plt.subplots_adjust(left=0.15, right=0.9, bottom=0.15, top=0.9)
  plt.savefig(out_file)

def density_intersection_plots():
  labels = ["UInt/UInt","PShort/PShort","Bitset/Bitset","UInt/PShort","UInt/Bitset","PShort/Bitset"]
  perf_csv_file = os.path.join(data_dir, "intersection_density_perf.csv")
  perf_plot_file = os.path.join(script_dir, "intersection_density_perf.pdf")
  densitiesA, densitiesB, perf_data = csv_to_table(perf_csv_file)

  diff_worst_best_csv_file = os.path.join(data_dir, "diff_worst_best.csv")
  _, _, cell_labels = csv_to_table(diff_worst_best_csv_file)

  densitiesA = [float(x) / 1000000.0 for x in densitiesA]
  densitiesB = [float(x) / 1000000.0 for x in densitiesB]

  intersection_density_heatmap(perf_plot_file, "Density A", "Density B", densitiesA, densitiesB, perf_data, data_labels=labels, cell_labels=cell_labels)

  perf_csv_file = os.path.join(data_dir, "dintersection_density_perf.csv")
  perf_plot_file = os.path.join(script_dir, "ddd.pdf")
  densitiesA, densitiesB, perf_data = csv_to_table(perf_csv_file)

  fig = plt.figure(figsize = (9, 8))
  ax = plt.subplot(111)
  xlabels = densitiesA
  ylabels = densitiesB
  ax.set_xticklabels(xlabels, minor=False)
  ax.set_yticklabels(ylabels, minor=False)
  ax.set_xticks(np.arange(len(xlabels)) + 0.5, minor=False)
  ax.set_xticks(np.arange(len(xlabels)) + 0.5, minor=True)
  ax.set_yticks(np.arange(len(ylabels)) + 0.5, minor=False)
  ax.get_xaxis().tick_bottom()
  ax.get_yaxis().tick_left()
  ax.spines["top"].set_visible(False)
  ax.spines["right"].set_visible(False)
  plt.xticks(rotation = 90)
  plt.xlabel("Cardinality A", fontsize = 20)
  plt.ylabel("Cardinality B", fontsize = 20)
  plt.xticks(fontsize = 14)
  plt.yticks(fontsize = 14)
  perf_data = np.ma.masked_less(perf_data, 0.01)

  sc = plt.pcolor(perf_data, linewidth=None, cmap=plt.cm.Blues)

  for y in range(len(ylabels)):
    for x in range(len(xlabels)):
      if cell_labels[y, x] != -1 and int(perf_data[y, x]) != 1:
        ax.annotate(str(int(perf_data[y, x])) + "x", xy=(x + 0.8, y + 0.5), horizontalalignment="right", verticalalignment="center", size=12)
  plt.subplots_adjust(left=0.15, right=0.9, bottom=0.15, top=0.9)
  position = fig.add_axes([0.93,0.15,0.02,0.75])
  #ax1 = fig.add_subplot(231,aspect='equal')
  #ax1.axis([0, 127, 0, 127])
  fig.colorbar(sc,cax=position)
  plt.savefig(perf_plot_file)

def range_intersection_plots():
  perf_csv_file = os.path.join(data_dir, "results_range_range.tsv")
  perf_plot_file = os.path.join(script_dir, "results_range_range.pdf")
  densitiesA, densitiesB, perf_data = csv_to_table(perf_csv_file)
  intersection_density_heatmap(perf_plot_file, "Range A", "Range B", densitiesA, densitiesB, perf_data, ["U-Int/U-Int", "P-Short/P-Short", "Bitset/Bitset", "U-Int/P-Short", "U-Int/Bitset", "P-Short/Bitset"])

def intersection_plots():
  perf_csv_file = os.path.join(data_dir, "intersection_perf.csv")
  mem_csv_file = os.path.join(data_dir, "intersection_mem.csv")
  constr_csv_file = os.path.join(data_dir, "intersection_constr.csv")
  perf_plot_file = os.path.join(script_dir, "intersection_perf.pdf")
  mem_plot_file = os.path.join(script_dir, "intersection_mem.pdf")
  constr_plot_file = os.path.join(script_dir, "intersection_constr.pdf")

  gap_lens, densities, perf_data = csv_to_table(perf_csv_file)
  _, _, mem_data = csv_to_table(mem_csv_file)
  _, _, constr_data = csv_to_table(constr_csv_file)
  intersection_heatmap(perf_plot_file, gap_lens, densities, perf_data)
  intersection_heatmap(mem_plot_file, gap_lens, densities, mem_data)
  intersection_heatmap(constr_plot_file, gap_lens, densities, constr_data)

def homo_card_plot():
  fig = plt.figure(figsize = (9, 7))
  ax = plt.subplot(111)

  plot_file = os.path.join(script_dir, "homo_card.pdf")
  csv_file = os.path.join(data_dir, "homo_card.tsv")
  layouts,cards,data = csv_to_table(csv_file)

  ax.spines["top"].set_visible(False)
  ax.spines["right"].set_visible(False)
  ax.spines["left"].set_linewidth(2)
  ax.spines["bottom"].set_linewidth(2)
  ax.spines["left"].set_color('#aaaaaa')
  ax.spines["bottom"].set_color('#aaaaaa')
  ax.xaxis.set_tick_params(width=2, size=20, color='#aaaaaa')
  ax.yaxis.set_tick_params(width=2, size=20, color='#aaaaaa')
  ax.xaxis.set_tick_params(which='minor', width=2, size=10, color='#aaaaaa')
  ax.yaxis.set_tick_params(which='minor', width=2, size=10, color='#aaaaaa')
  ax.tick_params(direction='in', pad=8)
  ax.yaxis.grid(True, which='major', linestyle='-', color='#aaaaaa', lw=2)
  ax.set_axisbelow(True)
  ax.get_xaxis().tick_bottom()
  ax.get_yaxis().tick_left()

  xlabels = cards
  plt.ylabel("Execution Time [s]", fontsize = 30, fontweight='bold')
  plt.xlabel("Density", fontsize = 30, fontweight='bold')
  plt.xticks(fontsize = 30)
  plt.yticks(fontsize = 30)
  ax.set_xscale('log')
  ax.set_yscale('log')

  for i in range(0,len(layouts)):
    plt.plot(cards, data[:, i], lw = 5, color = tableau20[i * 2 + 6], marker="x", markersize=20, mew=5)

  plt.xlim(10e-5/2, 10e-2)
  plt.ylim(10e-6 / 2, 10e-4)

  plt.subplots_adjust(left=0.17, right=0.95, bottom=0.15, top=0.95)

  ax.annotate(
    "UInt",
    xy=(0.55, 0.45), xycoords='figure fraction',
    xytext=(0.7, 0.2),
    textcoords="axes fraction",
    color=tableau20[6],
    fontweight='bold',
    arrowprops=dict(color=tableau20[6], arrowstyle='->', lw=5), # , shrink=0.05),
    fontsize=30)

  ax.annotate(
      "Bitset",
      xy=(0.4, 0.75), xycoords='figure fraction',
      xytext=(0.1, 0.9),
      textcoords="axes fraction",
      color=tableau20[8],
      fontweight='bold',
      arrowprops=dict(color=tableau20[8], arrowstyle='->', lw=5), # , shrink=0.05),
      fontsize=30) 

  plt.savefig(plot_file)

def range_on_uint_ex_plot():
  fig = plt.figure(figsize = (9, 7))
  ax = plt.subplot(111)

  plot_file = os.path.join(script_dir, "range_on_uint_ex.pdf")
  csv_file = os.path.join(data_dir, "range_on_uint_ex.tsv")
  layouts,cards,data = csv_to_table(csv_file)

  ax.spines["top"].set_visible(False)
  ax.spines["right"].set_visible(False)
  ax.spines["left"].set_linewidth(2)
  ax.spines["bottom"].set_linewidth(2)
  ax.spines["left"].set_color('#aaaaaa')
  ax.spines["bottom"].set_color('#aaaaaa')
  ax.xaxis.set_tick_params(width=2, size=20, color='#aaaaaa')
  ax.yaxis.set_tick_params(width=2, size=20, color='#aaaaaa')
  ax.xaxis.set_tick_params(which='minor', width=2, size=10, color='#aaaaaa')
  ax.yaxis.set_tick_params(which='minor', width=2, size=10, color='#aaaaaa')
  ax.tick_params(direction='in', pad=8)
  ax.yaxis.grid(True, which='major', linestyle='-', color='#aaaaaa', lw=2)
  ax.set_axisbelow(True)
  ax.get_xaxis().tick_bottom()
  ax.get_yaxis().tick_left()

  xlabels = cards
  plt.ylabel("Execution Time [s]", fontsize = 30, fontweight='bold')
  plt.xlabel("Density", fontsize = 30, fontweight='bold')
  plt.xticks(fontsize = 30)
  plt.yticks(fontsize = 30)
  ax.set_xscale('log')
  ax.set_yscale('log')

  for i in range(0,len(layouts)):
    plt.plot(cards, data[:, i], lw = 5, color = tableau20[i * 2], marker="x", markersize=20, mew=5)
  plt.xlim(10e-4*1, 10e-2*3)
  plt.ylim(10e-6, 10e-5)

  plt.subplots_adjust(left=0.17, right=0.95, bottom=0.15, top=0.95)

  ax.annotate(
     "V3",
     xy=(0.85, 0.48), xycoords='figure fraction',
     xytext=(0.8, 0.25),
     textcoords="axes fraction",
     color=tableau20[6],
     fontweight='bold',
     arrowprops=dict(color=tableau20[6], arrowstyle='->', lw=5), # , shrink=0.05),
     fontsize=30)

  ax.annotate(
     "SIMDShuffling",
     xy=(0.4, 0.26), xycoords='figure fraction',
     xytext=(0.06, 0.25),
     textcoords="axes fraction",
     color=tableau20[2],
     fontweight='bold',
     arrowprops=dict(color=tableau20[2], arrowstyle='->', lw=5), # , shrink=0.05),
     fontsize=30)

  ax.annotate(
     "BMiss",
     xy=(0.83, 0.55), xycoords='figure fraction',
     xytext=(0.55, 0.6),
     textcoords="axes fraction",
     color=tableau20[0],
     fontweight='bold',
     arrowprops=dict(color=tableau20[0], arrowstyle='->', lw=5), # , shrink=0.05),
     fontsize=30)

  ax.annotate(
     "SIMDGalloping",
     xy=(0.5, 0.45), xycoords='figure fraction',
     xytext=(0.1, 0.5),
     textcoords="axes fraction",
     color=tableau20[4],
     fontweight='bold',
     arrowprops=dict(color=tableau20[4], arrowstyle='->', lw=5), # , shrink=0.05),
     fontsize=30)

  ax.annotate(
     "V1",
     xy=(0.65, 0.25), xycoords='figure fraction',
     xytext=(0.7, 0.2),
     textcoords="axes fraction",
     color=tableau20[8],
     fontweight='bold',
     arrowprops=dict(color=tableau20[8], arrowstyle='->', lw=5), # , shrink=0.05),
     fontsize=30)

  plt.savefig(plot_file)

def range_on_uint_plot():
  fig = plt.figure(figsize = (9, 7))
  ax = plt.subplot(111)

  plot_file = os.path.join(script_dir, "range_on_uintX.pdf")
  csv_file = os.path.join(data_dir, "range_on_uint.tsv")
  layouts,cards,data = csv_to_table(csv_file)

  ax.spines["top"].set_visible(False)
  ax.spines["right"].set_visible(False)
  ax.spines["left"].set_linewidth(2)
  ax.spines["bottom"].set_linewidth(2)
  ax.spines["left"].set_color('#aaaaaa')
  ax.spines["bottom"].set_color('#aaaaaa')
  ax.xaxis.set_tick_params(width=2, size=20, color='#aaaaaa')
  ax.yaxis.set_tick_params(width=2, size=20, color='#aaaaaa')
  ax.xaxis.set_tick_params(which='minor', width=2, size=10, color='#aaaaaa')
  ax.yaxis.set_tick_params(which='minor', width=2, size=10, color='#aaaaaa')
  ax.tick_params(direction='in', pad=8)
  ax.yaxis.grid(True, which='major', linestyle='-', color='#aaaaaa', lw=2)
  ax.set_axisbelow(True)
  ax.get_xaxis().tick_bottom()
  ax.get_yaxis().tick_left()

  xlabels = cards
  plt.ylabel("Execution Time [s]", fontsize = 30, fontweight='bold')
  plt.xlabel("Density", fontsize = 30, fontweight='bold')
  plt.xticks(fontsize = 30)
  plt.yticks(fontsize = 30)
  ax.set_xscale('log')
  ax.set_yscale('log')

  for i in range(0,len(layouts)):
    plt.plot(cards, data[:, i], lw = 5, color = tableau20[i * 2], marker="x", markersize=20, mew=5)
  plt.xlim(10e-4*2, 10e-2*6)
  plt.ylim(10e-6, 10e-5)

  plt.subplots_adjust(left=0.17, right=0.95, bottom=0.15, top=0.95)

  ax.annotate(
      "System-X",
      xy=(0.63, 0.3), xycoords='figure fraction',
      color=tableau20[6],
      fontweight='bold',
      fontsize=30)

  ax.annotate(
      "SIMDShuffling",
      xy=(0.4, 0.26), xycoords='figure fraction',
      xytext=(0.06, 0.25),
      textcoords="axes fraction",
      color=tableau20[2],
      fontweight='bold',
      arrowprops=dict(color=tableau20[2], arrowstyle='->', lw=5), # , shrink=0.05),
      fontsize=30)

  ax.annotate(
      "BMiss",
      xy=(0.85, 0.55), xycoords='figure fraction',
      xytext=(0.55, 0.6),
      textcoords="axes fraction",
      color=tableau20[0],
      fontweight='bold',
      arrowprops=dict(color=tableau20[0], arrowstyle='->', lw=5), # , shrink=0.05),
      fontsize=30)

  ax.annotate(
      "SIMDGalloping",
      xy=(0.5, 0.45), xycoords='figure fraction',
      xytext=(0.1, 0.5),
      textcoords="axes fraction",
      color=tableau20[4],
      fontweight='bold',
      arrowprops=dict(color=tableau20[4], arrowstyle='->', lw=5), # , shrink=0.05),
      fontsize=30)

  plt.savefig(plot_file)

def skew_plot():
  fig = plt.figure(figsize = (9, 7))
  ax = plt.subplot(111)

  plot_file = os.path.join(script_dir, "skew.pdf")
  csv_file = os.path.join(data_dir, "skew.tsv")
  layouts,cards,data = csv_to_table(csv_file)

  ax.spines["top"].set_visible(False)
  ax.spines["right"].set_visible(False)
  ax.spines["left"].set_linewidth(2)
  ax.spines["bottom"].set_linewidth(2)
  ax.spines["left"].set_color('#aaaaaa')
  ax.spines["bottom"].set_color('#aaaaaa')
  ax.xaxis.set_tick_params(width=2, size=20, color='#aaaaaa')
  ax.yaxis.set_tick_params(width=2, size=20, color='#aaaaaa')
  ax.xaxis.set_tick_params(which='minor', width=2, size=10, color='#aaaaaa')
  ax.yaxis.set_tick_params(which='minor', width=2, size=10, color='#aaaaaa')
  ax.tick_params(direction='in', pad=8)
  ax.yaxis.grid(True, which='major', linestyle='-', color='#aaaaaa', lw=2)
  ax.set_axisbelow(True)

  ax.get_xaxis().tick_bottom()
  ax.get_yaxis().tick_left()

  xlabels = cards
  plt.ylabel("Execution Time [s]", fontsize = 30, fontweight='bold')
  plt.xlabel("Sparse region cardinality", fontsize = 30, fontweight='bold')
  plt.xticks(fontsize = 30)
  plt.yticks(fontsize = 30)
  ax.set_xscale('log')
  ax.set_yscale('log')

  print cards
  for i in range(0,len(layouts)):
    plt.plot(cards, data[:, i], lw = 5, color = tableau20[i * 2 + 6], marker="x", markersize=20, mew=5)
  plt.xlim(10e0 * 2, 10e3 * 5)
  #plt.ylim(10e-7 * 4, 10e-5)

  ax.annotate(
      "UInt",
      xy=(0.75, 0.65), xycoords='figure fraction',
      xytext=(0.7, 0.8),
      textcoords="axes fraction",
      color=tableau20[6],
      fontweight='bold',
      arrowprops=dict(color=tableau20[6], arrowstyle='->', lw=5), # , shrink=0.05),
      fontsize=30)

  ax.annotate(
      "Bitset",
      xy=(0.80, 0.53), xycoords='figure fraction',
      xytext=(0.3, 0.43),
      textcoords="axes fraction",
      color=tableau20[10],
      fontweight='bold',
      arrowprops=dict(color=tableau20[10], arrowstyle='->', lw=5), # , shrink=0.05),
      fontsize=30)

  ax.annotate(
    "Composite Type",
    xy=(0.45, 0.35), xycoords='figure fraction',
    xytext=(0.2, 0.05),
    textcoords="axes fraction",
    color=tableau20[12],
    fontweight='bold',
    arrowprops=dict(color=tableau20[12], arrowstyle='->', lw=5), # , shrink=0.05),
    fontsize=30)

  plt.subplots_adjust(left=0.17, right=0.95, bottom=0.15, top=0.95)

  plt.savefig(plot_file)

def card_skew_plot():
  fig = plt.figure(figsize = (9, 7))
  ax = plt.subplot(111)

  plot_file = os.path.join(script_dir, "card_skewX.pdf")
  csv_file = os.path.join(data_dir, "card_skew.tsv")
  layouts,cards,data = csv_to_table(csv_file)

  ax.spines["top"].set_visible(False)
  ax.spines["right"].set_visible(False)
  ax.spines["left"].set_linewidth(2)
  ax.spines["bottom"].set_linewidth(2)
  ax.spines["left"].set_color('#aaaaaa')
  ax.spines["bottom"].set_color('#aaaaaa')
  ax.xaxis.set_tick_params(width=2, size=20, color='#aaaaaa')
  ax.yaxis.set_tick_params(width=2, size=20, color='#aaaaaa')
  ax.xaxis.set_tick_params(which='minor', width=2, size=10, color='#aaaaaa')
  ax.yaxis.set_tick_params(which='minor', width=2, size=10, color='#aaaaaa')
  ax.tick_params(direction='in', pad=8)
  ax.yaxis.grid(True, which='major', linestyle='-', color='#aaaaaa', lw=2)
  ax.set_axisbelow(True)

  ax.get_xaxis().tick_bottom()
  ax.get_yaxis().tick_left()

  xlabels = cards
  plt.ylabel("Execution Time [s]", fontsize = 30, fontweight='bold')
  plt.xlabel("|S1| / |S2|", fontsize = 30, fontweight='bold')
  plt.xticks(fontsize = 30)
  plt.yticks(fontsize = 30)
  ax.set_xscale('log')
  ax.set_yscale('log')

  print cards
  for i in range(0,len(layouts)):
    plt.plot(cards, data[:, i], lw = 5, color = tableau20[i * 2], marker="x", markersize=20, mew=5)
  plt.xlim(10, 10e1 * 6)
  #plt.ylim(10e-7 * 4, 10e-5)

  plt.subplots_adjust(left=0.17, right=0.95, bottom=0.15, top=0.95)

  #plt.legend(layouts, bbox_to_anchor=(0.05, 0.95, 1., .102), loc=4,
  #    ncol = 2, borderaxespad=0., frameon=False, fontsize=22)

  ax.annotate(
      "SIMDShuffling",
      xy=(0.7, 0.6), xycoords='figure fraction',
      xytext=(0.4, 0.7),
      textcoords="axes fraction",
      color=tableau20[2],
      fontweight='bold',
      arrowprops=dict(color=tableau20[2], arrowstyle='->', lw=5), # , shrink=0.05),
      fontsize=30)

  ax.annotate(
      "BMiss",
      xy=(0.9, 0.7), xycoords='figure fraction',
      xytext=(0.85, 0.51),
      textcoords="axes fraction",
      color=tableau20[0],
      fontweight='bold',
      arrowprops=dict(color=tableau20[0], arrowstyle='->', lw=5), # , shrink=0.05),
      fontsize=30)

  ax.annotate(
      "SIMDGalloping",
      xy=(0.7, 0.46), xycoords='figure fraction',
      xytext=(0.5, 0.07),
      textcoords="axes fraction",
      color=tableau20[4],
      fontweight='bold',
      arrowprops=dict(color=tableau20[4], arrowstyle='->', lw=5), # , shrink=0.05),
      fontsize=30)

  ax.annotate(
      "System-X",
      xy=(0.45, 0.42), xycoords='figure fraction',
      xytext=(0.2, 0.15),
      textcoords="axes fraction",
      color=tableau20[6],
      fontweight='bold',
      arrowprops=dict(color=tableau20[6], arrowstyle='->', lw=5), # , shrink=0.05),
      fontsize=30)

  plt.savefig(plot_file)

def card_skew_ex_plot():
  fig = plt.figure(figsize = (9, 7))
  ax = plt.subplot(111)

  plot_file = os.path.join(script_dir, "card_skew_ex.pdf")
  csv_file = os.path.join(data_dir, "card_skew_ex.tsv")
  layouts,cards,data = csv_to_table(csv_file)

  ax.spines["top"].set_visible(False)
  ax.spines["right"].set_visible(False)
  ax.spines["left"].set_linewidth(2)
  ax.spines["bottom"].set_linewidth(2)
  ax.spines["left"].set_color('#aaaaaa')
  ax.spines["bottom"].set_color('#aaaaaa')
  ax.xaxis.set_tick_params(width=2, size=20, color='#aaaaaa')
  ax.yaxis.set_tick_params(width=2, size=20, color='#aaaaaa')
  ax.xaxis.set_tick_params(which='minor', width=2, size=10, color='#aaaaaa')
  ax.yaxis.set_tick_params(which='minor', width=2, size=10, color='#aaaaaa')
  ax.tick_params(direction='in', pad=8)
  ax.yaxis.grid(True, which='major', linestyle='-', color='#aaaaaa', lw=2)
  ax.set_axisbelow(True)

  ax.get_xaxis().tick_bottom()
  ax.get_yaxis().tick_left()

  xlabels = cards
  plt.ylabel("Execution Time [s]", fontsize = 30, fontweight='bold')
  plt.xlabel("|S1| / |S2|", fontsize = 30, fontweight='bold')
  plt.xticks(fontsize = 30)
  plt.yticks(fontsize = 30)
  ax.set_xscale('log')
  ax.set_yscale('log')

  print cards
  for i in range(0,len(layouts)):
    plt.plot(cards, data[:, i], lw = 5, color = tableau20[i * 2], marker="x", markersize=20, mew=5)
  plt.xlim(10, 10e1 * 6)
  #plt.xlim(10, 10e1 * 6)
  #plt.ylim(10e-7 * 4, 10e-5)

  plt.subplots_adjust(left=0.17, right=0.95, bottom=0.15, top=0.95)

  #plt.legend(layouts, bbox_to_anchor=(0.05, 0.95, 1., .102), loc=4,
  #    ncol = 2, borderaxespad=0., frameon=False, fontsize=22)

  ax.annotate(
     "V3",
     xy=(0.85, 0.57), xycoords='figure fraction',
     xytext=(0.8, 0.3),
     textcoords="axes fraction",
     color=tableau20[6],
     fontweight='bold',
     arrowprops=dict(color=tableau20[6], arrowstyle='->', lw=5), # , shrink=0.05),
     fontsize=30)

  ax.annotate(
     "SIMDShuffling",
     xy=(0.6, 0.6), xycoords='figure fraction',
     xytext=(0.3, 0.8),
     textcoords="axes fraction",
     color=tableau20[2],
     fontweight='bold',
     arrowprops=dict(color=tableau20[2], arrowstyle='->', lw=5), # , shrink=0.05),
     fontsize=30)

  ax.annotate(
     "BMiss",
     xy=(0.86, 0.642),
     xycoords="axes fraction",
     color=tableau20[0],
     fontweight='bold',
     fontsize=30)

  ax.annotate(
     "SIMDGalloping",
     xy=(0.3, 0.6), xycoords='figure fraction',
     xytext=(0.03, 0.7),
     textcoords="axes fraction",
     color=tableau20[4],
     fontweight='bold',
     arrowprops=dict(color=tableau20[4], arrowstyle='->', lw=5), # , shrink=0.05),
     fontsize=30)

  ax.annotate(
     "V1",
     xy=(0.45, 0.54), xycoords='figure fraction',
     xytext=(0.4, 0.35),
     textcoords="axes fraction",
     color=tableau20[8],
     fontweight='bold',
     arrowprops=dict(color=tableau20[8], arrowstyle='->', lw=5), # , shrink=0.05),
     fontsize=30)

  plt.savefig(plot_file)

def range_on_rep_plot():
  fig = plt.figure(figsize = (9, 8))
  ax = plt.subplot(111)

  plot_file = os.path.join(script_dir, "range_on_rep.pdf")
  csv_file = os.path.join(data_dir, "range_on_rep.tsv")
  layouts,cards,data = csv_to_table(csv_file)

  ax.spines["top"].set_visible(False)
  ax.spines["right"].set_visible(False)
  ax.get_xaxis().tick_bottom()
  ax.get_yaxis().tick_left()

  xlabels = cards
  plt.ylabel("Execution Time [s]", fontsize = 20)
  plt.xlabel("Range", fontsize = 20)
  plt.xticks(fontsize = 14)
  plt.yticks(fontsize = 14)
  ax.set_xscale('log')
  ax.set_yscale('log')

  for i in range(0,len(layouts)):
    plt.plot(cards, data[:, i], lw = 3, color = tableau20[i])
  plt.xlim(10e3, 10e5)
  #plt.ylim(10e-6, 10e-6 * 5)

  plt.legend(layouts, bbox_to_anchor=(0., 1.02, 1., .102), loc=4,
      ncol = 3, borderaxespad=0., frameon=False, fontsize=16)
  plt.savefig(plot_file)

def effect_of_simd():
  plot_file = os.path.join(script_dir, "effect_of_simd.pdf")
  csv_file = os.path.join(data_dir, "effect_of_simd.tsv")

  simd, datasets, data = csv_to_table(csv_file)

  clustered_bar_plot(plot_file, "", "Execution time [s]", datasets, simd, np.transpose(data), log = False, sz = [11, 7], gap=0.5)

def set_constr_time():
  plot_file = os.path.join(script_dir, "set_construction.pdf")
  csv_file = os.path.join(data_dir, "set_constr.csv")

  simd, datasets, data = csv_to_table(csv_file)

  clustered_bar_plot(plot_file, "Layout", "Execution time [s]", datasets, simd, np.transpose(data), log = False, sz = [11, 7])

def nohomo_overhead_plot():
    csv_file = os.path.join(data_dir, "construction_overhead.tsv")

    titles, datasets, data = csv_to_table(csv_file)

    plot_file = os.path.join(script_dir, "construction_overhead.pdf")

    fig, ax = plt.subplots()
    plt.figure(figsize=[11, 7])

    width = 1
    gap = 0.2
    inner_gap = 0.4

    all_ind = np.arange(len(datasets)) + gap
    n_inner_gaps = len(datasets) - 1
    bar_width = 1 - inner_gap
    data = data.transpose()

    print data.shape
    for i, title in enumerate(titles):
        all_data = data[i, :]
        all_bottom = np.zeros(len(datasets)) if i == (len(titles) - 1) else data[i + 1, :]

        print all_bottom

        plt.bar(all_ind,
                all_data,
                bar_width,
                bottom = all_bottom,
                color = tableau20[i],
                edgecolor = tableau20[i],
                label = title)

    plt.xticks(all_ind + bar_width / 2.0, datasets)

    max_x = len(datasets)
    plt.xlim(0, max_x)
    plt.ylim(0, 1)
    # plt.xlabel("Dataset", fontsize = 24)
    plt.ylabel("Fraction of execution time", fontsize = 24)
    plt.xticks(fontsize = 16)
    plt.yticks(fontsize = 16)

    plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=4,
           ncol = 2, borderaxespad=0., frameon=False, fontsize=16)

    ax = plt.subplot(111)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.get_xaxis().tick_bottom()
    ax.get_yaxis().tick_left()

    plt.savefig(plot_file, bbox_inches='tight')

def psbs_plot():
    csv_file = os.path.join(data_dir, "psbs.csv")
    titles, datasets, data = csv_to_table(csv_file, delimiter=",", row_headers=False)
    plot_file = os.path.join(script_dir, "psbs.pdf")

    print data.shape
    print np.transpose(data[:, 2] - data[:, 3]).shape
    data = np.hstack((data, np.transpose(np.matrix(data[:, 2] - data[:, 3]))))
    data = data.view(dtype=[('ps_card', int), ('bs_card', int), ('psbs_time', float), ('bsbs_time', float), ('diff', float)])
    data.sort(axis = 0, order='diff')
    print data['diff'][-10:]

    for n in [10, 100, 1000, 10000, 100000, 1000000, len(data['diff'])]:
      print str(n) + "\t" + str(np.sum(data['diff'][-n:]))

    plt.scatter(data['ps_card'][-1000000:], data['bs_card'][-1000000:], s=1, c='red', alpha=0.1)
    plt.scatter(data['ps_card'][:-1000000], data['bs_card'][:-1000000], s=1, c='blue', alpha=0.1)
    plt.savefig(plot_file, bbox_inches='tight')

if __name__ == "__main__":
    # synth_plot()
    # simd_plot()
    # perf_plot()
    # norm_bfs_plot()
    # higgs_stats_plot()
    # bfs_breakdown_plot()
    #intersection_plots()
    #homogeneous_intersection_plot()
    #homogeneous_lines()
    #density_intersection_plots()
    synth_data_order()
    #synth_data_order_diff()
    # range_intersection_plots()
    homo_card_plot()
    #range_on_uint_plot()
    #range_on_uint_ex_plot()
    #range_on_rep_plot()
    # effect_of_simd()
    #set_constr_time()
    #nohomo_overhead_plot()
    #psbs_plot()
    skew_plot()
    #card_skew_plot()
    #card_skew_ex_plot()


==> tools/paperlint.py <==
import sys
import re

weasels_filename = "weasels.txt"
irregulars_filename = "irregulars.txt"

def interval_overlap(i1, i2):
  start = max(i1[0], i2[0])
  end = min(i1[1], i2[1])

  if end <= start:
    return None
  else:
    return (start, end)

def highlight_string(string):
  attr = []
  attr.append('31')
  return '\x1b[%sm%s\x1b[0m' % (';'.join(attr), string)

def merge_intervals(intervals):
  if len(intervals) < 2:
    return intervals

  intervals.sort()
  result = [intervals[0]]
  for interval in intervals[1:]:
    last_interval = result[-1]
    if last_interval[1] > interval[0]:
      result[-1] = (last_interval[0], max(last_interval[1], interval[1]))
    else:
      result.append(interval)

  return result

def create_weasels_lint():
  with open(weasels_filename) as weasels_file:
    regexes = weasels_file.readlines()

    def weasels_lint(string):
      matches = []
      for regex in regexes:
        ms = re.finditer('\s+(' + regex.strip() + r')(\s+|.|,)', string, re.MULTILINE)
        for m in ms:
          matches.append(m.span(1))
      return matches

    return weasels_lint
  return None

def create_passive_voice_lint():
  with open(irregulars_filename) as irregulars_file:
    regexes = irregulars_file.readlines()

    def passive_voice_lint(string):
      matches = []
      ms = re.finditer(r'\s+((am|are|were|being|is|been|was|be)\s+(\w+ed|'+ r'|'.join(regexes) + r'))(\s+|.|,)', string, re.MULTILINE)
      for m in ms:
        matches.append(m.span(1))
      return matches

    return passive_voice_lint
  return None

def lint(tex_filename, linters):
  with open(tex_filename) as tex_file:
    string = tex_file.read()
    matches = []
    for linter in linters:
      matches = matches + linter(string)

    merged_matches = merge_intervals(matches)
    string_lines = string.split('\n')

    line_start = 0
    for line_number, line in enumerate(string_lines):
      line_end = line_start + len(line) + 1

      # Note: this is not terribly efficient because we are checking all the
      # matches for every line
      line_highlights = []
      for match in merged_matches:
        overlap = interval_overlap((line_start, line_end), (match[0], match[1]))
        if overlap:
          line_highlights.append(overlap)

      highlighted_line = ""
      last_highlight = line_start
      for line_highlight in line_highlights:
        highlighted_line += string[last_highlight:(line_highlight[0])] + highlight_string(string[line_highlight[0]:line_highlight[1]].strip())
        last_highlight = line_highlight[1]

      highlighted_line += string[last_highlight:line_end]

      if line_highlights != []:
        print str(line_number + 1) + ": " + highlighted_line.strip()
      line_start = line_end

def main():
  tex_filenames = sys.argv[1:]
  for tex_filename in tex_filenames:
    lint(tex_filename, [create_weasels_lint(), create_passive_voice_lint()])

if __name__ == "__main__":
  main()

